A Spatial-Temporal asymptotic preserving scheme for radiation magnetohydrodynamics in the equilibrium and non-equilibrium diffusion limit

The radiation magnetohydrodynamics (RMHD) system couples the ideal magnetohydrodynamics equations with a gray radiation transfer equation. The main challenge is that the radiation travels at the speed of light while the magnetohydrodynamics changes with the time scale of the fluid. The time scales of these two processes can vary dramatically. In order to use mesh sizes and time steps that are independent of the speed of light, asymptotic preserving (AP) schemes in both space and time are desired. In this paper, we develop an AP scheme in both space and time for the RMHD system. Two different scalings are considered. One results in an equilibrium diffusion limit system, while the other results in a non-equilibrium system. The main idea is to decompose the radiative intensity into three parts, each part is treated differently with suitable combinations of explicit and implicit discretizations guaranteeing the favorable stability conditionand computational efficiency. The performance of the AP method is presented, for both optically thin and thick regions, as well as for the radiative shock problem.

==> Semi-implicit asymptotic preserving scheme for radiation magnetohydrodynamics/mhd/con_to_pri.m <==
function pri = con_to_pri(z,bxx)
% Prim1DS Prim1D;
%   Real Msq, M, ME, Dsq, Gamma_1sq, denom;
%   Real a3, a2, a1, a0;
%   Real i1, i2, i3;
%   Real iR, iS, iT;
%   Real ix1=0.0, iB, iC, v, vOverM;
global gamma Nx
 % /* Step One: Reduce equations to a quartic polynomial in v */

  Msq = z (: , 2 ).^2 + z (: , 3 ).^2 + z (: , 4 ).^2 ;
  M = sqrt(Msq);

  if abs(M) < 1e-015 

    v = 0.0;   %/* if M is zero, then v must be identically zero */

   else 

    ME = M .* z (: , 5 );
    Dsq = z (: , 1 ).^2;
    Gamma_1 = gamma - 1 ;
    Gamma_1sq = (gamma - 1)^2;

    denom = ones (Nx , 1) ./ (Gamma_1sq * (Msq + Dsq));

    a3 = (-2.0 * gamma * Gamma_1 * ME) .* denom;
    a2 = ((gamma)^2 * z (: , 5 ) .^2 + 2.0*Gamma_1*Msq - Gamma_1sq*Dsq).*denom;
    a1 = (-2.0 * gamma * ME) .* denom;
    a0 = Msq .* denom;

   % /* Step Two: Solve the polynomial analytically */

    i1 = -a2;
    i2 = a3 .* a1 - 4.0 * a0;
    i3 = 4.0 * a2 .* a0 - a1.^2 - a3.^2 .* a0;

    iR = (9.0 * i1 .* i2 - 27.0 * i3 - 2.0 * i1.^2 .* i1) / 54.0;
    iS = (3.0 * i2 - a2.^2) / 9.0;
    iT = iR.^2 + iS.^2 .* iS;

    %/* iT may be negative, but ix1 then adds a complex number and its conjugate,
   %  * giving us a real value, so ix1 is real no matter what */

    if iT < 0
      ix1 = 2.0*pow(sqrt(iR*iR + iT),(ONE_3RD))*cos(atan2(sqrt(-iT),iR)/3.0)
	- i1/3.0;
    } else {
      ix1 = pow((iR + sqrt(iT)),(ONE_3RD)) + pow((iR - sqrt(iT)),(ONE_3RD)) 
	- i1/3.0;
    }

    iB = 0.5*(a3 + sqrt(SQR(a3) - 4.0*a2 + 4.0*ix1));
    iC = 0.5*(ix1 - sqrt(SQR(ix1) - 4.0*a0));
    v = (-iB + sqrt(SQR(iB) - 4.0*iC))/2.0;

    end
  end
%  /* Step Three: Resolve primitives with the value of v */

 % /* ensure that v is physical */
  v = MAX(v, 0.0);
  v = MIN(v, 1.0 - 1.0e-15);

  vOverM = v / M;

  if (fabs(M) < TINY_NUMBER) {
    vOverM = 0.0;
  }

  Prim1D.d = sqrt(1.0 - SQR(v)) * U->d;

  Prim1D.Vx = U->Mx * vOverM;
  Prim1D.Vy = U->My * vOverM;
  Prim1D.Vz = U->Mz * vOverM;

  Prim1D.P = Gamma_1*
    ((U->E - U->Mx*Prim1D.Vx - U->My*Prim1D.Vy - U->Mz*Prim1D.Vz) - Prim1D.d);

  return 

==> mhd/con_to_pri.m <==
function pri = con_to_pri(z,bxx)
% Prim1DS Prim1D;
%   Real Msq, M, ME, Dsq, Gamma_1sq, denom;
%   Real a3, a2, a1, a0;
%   Real i1, i2, i3;
%   Real iR, iS, iT;
%   Real ix1=0.0, iB, iC, v, vOverM;
global gamma Nx
 % /* Step One: Reduce equations to a quartic polynomial in v */

  Msq = z (: , 2 ).^2 + z (: , 3 ).^2 + z (: , 4 ).^2 ;
  M = sqrt(Msq);

  if abs(M) < 1e-015 

    v = 0.0;   %/* if M is zero, then v must be identically zero */

   else 

    ME = M .* z (: , 5 );
    Dsq = z (: , 1 ).^2;
    Gamma_1 = gamma - 1 ;
    Gamma_1sq = (gamma - 1)^2;

    denom = ones (Nx , 1) ./ (Gamma_1sq * (Msq + Dsq));

    a3 = (-2.0 * gamma * Gamma_1 * ME) .* denom;
    a2 = ((gamma)^2 * z (: , 5 ) .^2 + 2.0*Gamma_1*Msq - Gamma_1sq*Dsq).*denom;
    a1 = (-2.0 * gamma * ME) .* denom;
    a0 = Msq .* denom;

   % /* Step Two: Solve the polynomial analytically */

    i1 = -a2;
    i2 = a3 .* a1 - 4.0 * a0;
    i3 = 4.0 * a2 .* a0 - a1.^2 - a3.^2 .* a0;

    iR = (9.0 * i1 .* i2 - 27.0 * i3 - 2.0 * i1.^2 .* i1) / 54.0;
    iS = (3.0 * i2 - a2.^2) / 9.0;
    iT = iR.^2 + iS.^2 .* iS;

    %/* iT may be negative, but ix1 then adds a complex number and its conjugate,
   %  * giving us a real value, so ix1 is real no matter what */

    if iT < 0
      ix1 = 2.0*pow(sqrt(iR*iR + iT),(ONE_3RD))*cos(atan2(sqrt(-iT),iR)/3.0)
	- i1/3.0;
    } else {
      ix1 = pow((iR + sqrt(iT)),(ONE_3RD)) + pow((iR - sqrt(iT)),(ONE_3RD)) 
	- i1/3.0;
    }

    iB = 0.5*(a3 + sqrt(SQR(a3) - 4.0*a2 + 4.0*ix1));
    iC = 0.5*(ix1 - sqrt(SQR(ix1) - 4.0*a0));
    v = (-iB + sqrt(SQR(iB) - 4.0*iC))/2.0;

    end
  end
%  /* Step Three: Resolve primitives with the value of v */

 % /* ensure that v is physical */
  v = MAX(v, 0.0);
  v = MIN(v, 1.0 - 1.0e-15);

  vOverM = v / M;

  if (fabs(M) < TINY_NUMBER) {
    vOverM = 0.0;
  }

  Prim1D.d = sqrt(1.0 - SQR(v)) * U->d;

  Prim1D.Vx = U->Mx * vOverM;
  Prim1D.Vy = U->My * vOverM;
  Prim1D.Vz = U->Mz * vOverM;

  Prim1D.P = Gamma_1*
    ((U->E - U->Mx*Prim1D.Vx - U->My*Prim1D.Vy - U->Mz*Prim1D.Vz) - Prim1D.d);

  return 
